1/f noise and anomalous scaling in L\'evy noise-driven on-off intermittency

On-off intermittency occurs in nonequilibrium physical systems close to bifurcation points and is characterised by an aperiodic switching between a large-amplitude "on" state and a small-amplitude "off" state. L\'evy on-off intermittency is a recently introduced generalisation of on-off intermittency to multiplicative L\'evy noise, which depends on a stability parameter $\alpha$ and a skewness parameter $\beta$. Here, we derive two novel results on L\'evy on-off intermittency by leveraging known exact results on the first-passage time statistics of L\'evy flights. First, we compute anomalous critical exponents explicitly as a function of arbitrary L\'evy noise parameters $(\alpha,\beta)$ for the first time, by a heuristic method, complementing previous results. The predictions are verified using numerical solutions of the fractional Fokker-Planck equation. Second, we derive the power spectrum $S(f)$ of L\'evy on-off intermittency and show that it displays a power law $S(f)\propto f^\kappa$ at low frequencies $f$, where $\kappa\in (-1,0)$ depends on the noise parameters $\alpha,\beta$. An explicit expression for $\kappa$ is obtained in terms of $(\alpha,\beta)$. The predictions are verified using long time series realisations of L\'evy on-off intermittency. Our findings help shed light on instabilities subject to non-equilibrium, power-law-distributed fluctuations, emphasizing that their properties can differ starkly from the case of Gaussian fluctuations.

==> figures/plt_m_vs_beta.py <==
import numpy as np
from numpy import *
from matplotlib import pyplot as plt
from scipy import linalg as la
from scipy.special import gamma as gamma
import numba
from datetime import datetime
########################################################
from matplotlib import rc
rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
#rc('font',**{'family':'serif','serif':['Palatino']})
rc('text', usetex=True)

#set font sizes
FS = 22
plt.rc('font', size=FS     )     # controls default text sizes
plt.rc('axes', titlesize=FS)     # fontsize of the axes title
plt.rc('axes', labelsize=FS)     # fontsize of the x and y labels
plt.rc('xtick', labelsize=FS)    # fontsize of the tick labels
plt.rc('ytick', labelsize=FS)    # fontsize of the tick labels
plt.rc('legend',fontsize=12)     # fontsize of legend

bvec = np.linspace(-1,1,1000)
alvec = np.linspace(1.01,2,7)

for al in alvec: 
   mvec = -3/2-1/(al*np.pi)*np.arctan(bvec*np.tan(al*np.pi/2)) 
   cnvec = (2+mvec)*al/(al-1)   
   plt.plot(bvec,mvec,label='$\\alpha=$'+str(np.round(al,2))) 
plt.xlabel('$\\beta$'); plt.ylabel('$m$'); plt.legend();plt.tight_layout(); 
plt.xlim([-1,1]); plt.ylim([-2,-1])
plt.show()


